Online Bin Packing with Per-Bin Maximum Delay

In online bin packing with delay, items of sizes in $(0,1]$ arrive over time and may wait before being packed into unit-capacity bins. A service selects a nonempty feasible batch of pending items and seals it in a new bin, at a service cost of one. We study the objective that adds one maximum waiting time for each sealed bin to the total service cost. Thus a bin's delay is determined by its oldest item, and younger items that fit can join it without increasing that delay. We give a randomized online algorithm with strict competitive ratio $2$ against an oblivious adversary, running in polynomial time in the ideal random-real model. It maintains one Next-Fit buffer and uses a single random silence threshold. Its analysis combines an offline-bin fragmentation bound with a two-unit saving per silence cluster. The ratio is tight for this policy; $b$ fair bits suffice for ratio $2+2^{-b}$. A fixed threshold gives deterministic ratio $1+\sqrt3$. The lower bounds $2$ and $e/(e-1)$ are attained when capacity is nonbinding. Offline, the problem minimizes the number of bins plus their total arrival span. We prove strong NP-hardness, an absolute approximation barrier of $3/2$, a deterministic polynomial $2$-approximation, and exact algorithms for several special cases. We also give stronger online ratios with exact endpoint-packing oracles and an AFPTAS for the fixed-length weighted endpoint subproblem. Finally, for Poisson arrivals of half-size items, we determine the offline and optimal causal long-run cost rates. Two natural asymptotic ratio measures coincide and have maximum $4/3$.

==> anc/experiments/README.txt <==
Python 3.10+，仅标准库。
运行：python check_implementation.py
结果：results/implementation_checks.json

120 个有限输入，另含 5 个同刻交错大小的紧例。用精确分数核对离线子集 DP、固定阈值成本分解、均匀阈值积分、有限位阈值和离线阈值枚举。确定性阈值 sqrt(3)-1 的成本在二次域中精确比较。指数分布的时间成本等式另以 1e-9 浮点容差核对。
这些是有限实现核验，不是性能实验、紧界证据或全论文形式验证。正文不据此增加经验主张。


==> anc/experiments/check_implementation.py <==

from pathlib import Path
from fractions import Fraction as F
from functools import lru_cache
import json, random, math
ROOT=Path(__file__).resolve().parent
def write(records, description):
    out=ROOT/'results';out.mkdir(exist_ok=True)
    data={'cases':len(records),'scope':description,'records':records}
    (out/'implementation_checks.json').write_text(json.dumps(data,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({'cases':len(records),'all_checks_passed':True}))

def solve(items):
    n=len(items)
    feasible={}
    for mask in range(1,1<<n):
        ids=[i for i in range(n) if mask>>i&1]
        if sum(items[i][1] for i in ids)<=1:
            feasible[mask]=1+max(items[i][0] for i in ids)-min(items[i][0] for i in ids)
    @lru_cache(None)
    def dp(mask):
        if not mask:return F(0),()
        bit=mask&-mask;sub=mask;best=None
        while sub:
            if sub&bit and sub in feasible:
                cost,parts=dp(mask^sub)
                candidate=(cost+feasible[sub],(sub,)+parts)
                if best is None or candidate[0]<best[0]:best=candidate
            sub=(sub-1)&mask
        return best
    return dp((1<<n)-1)

def execution(items,x,parts):
    clusters=[]
    for i,(a,size) in enumerate(items):
        if not i or a-items[i-1][0]>x:clusters.append([])
        clusters[-1].append(i)
    alg=F(0);overflows=0;uncap=F(0);normalized=F(0)
    for cluster in clusters:
        first=items[cluster[0]][0];last=items[cluster[-1]][0]
        uncap+=1+last+x-first
        load=F(0);start=None;prev=first
        for i in cluster:
            a,size=items[i]
            if load+size>1:
                normalized+=1+prev-start
                alg+=1+a-start;overflows+=1;load=F(0);start=None
            if start is None:start=a
            load+=size;prev=a
        alg+=1+last+x-start
        normalized+=1+last-start
    H=sum(sum(any(mask>>i&1 for i in c) for c in clusters) for mask in parts)
    assert alg==overflows+uncap
    assert overflows<=2*H-2*len(clusters)
    return alg,uncap,H,len(clusters),normalized

def exponential_expectation(items,parts,index,breaks):
    total=0.0
    for lo,hi in zip(breaks,breaks[1:]):
        x=(2*lo+hi)/3;y=(lo+2*hi)/3
        vx=execution(items,x,parts)[index];vy=execution(items,y,parts)[index]
        b=(vy-vx)/(y-x);a=vx-b*x
        def primitive(z):return float(a+b*(z-1))*math.exp(float(z))
        total+=(primitive(hi)-primitive(lo))/(math.e-1)
    return total

def uniform_costs(items, parts, breaks):
    # Every component is affine inside each open interval.
    means = [F(0) for _ in range(5)]
    for lo, hi in zip(breaks, breaks[1:]):
        values = execution(items, (lo + hi) / 2, parts)
        assert values[4] == execution(items, lo, parts)[4]
        for index, value in enumerate(values):
            means[index] += (hi - lo) * value
    return means

def nonnegative_quadratic_element(a, b):
    """Decide a + b*sqrt(3) >= 0 with exact rational comparisons."""
    if a >= 0 and b >= 0:
        return True
    if a < 0 and b < 0:
        return False
    return a*a >= 3*b*b if b < 0 else 3*b*b >= a*a

rng=random.Random(20261113);records=[];cases=[]
for case in range(120):
    n=case%9;a=F(0);items=[]
    for i in range(n):
        a+=rng.choice([F(0),F(1,10),F(3,5),F(1),F(3,2)])
        items.append((a,rng.choice([F(1,10),F(3,10),F(1,2),F(3,5),F(9,10),F(1)])))
    cases.append((items,None))
for pairs in range(2,7):
    cases.append(([(F(0),s) for _ in range(pairs) for s in (F(1),F(1,pairs))],pairs))

for items,pairs in cases:
    n=len(items)
    opt,parts=solve(items)
    gaps=[items[i+1][0]-items[i][0] for i in range(n-1)]
    breaks=sorted({F(0),F(1)} | {d for d in gaps if 0<d<1})
    path=[]
    for x in [F(0),F(1,10),F(1,2),F(9,10),F(1)]:
        alg,c,h,s,_=execution(items,x,parts)
        path.append({'X':str(x),'ALG':str(alg),'C':str(c),'H':h,'S':s})
    expected=exponential_expectation(items,parts,0,breaks)
    expected_c=exponential_expectation(items,parts,1,breaks)
    expected_h=exponential_expectation(items,parts,2,breaks)
    temporal=F(0) if not n else 1+sum(min(items[i+1][0]-items[i][0],1) for i in range(n-1))
    assert abs(expected_c-math.e/(math.e-1)*float(temporal))<1e-9
    assert expected_h<=float(opt)+1e-9
    assert expected<=(3*math.e-4)/(math.e-1)*float(opt)+1e-9
    alg,c,h,s,normalized=uniform_costs(items,parts,breaks)
    signed=-F(1,2)*(1+sum(min(d,1)**2 for d in gaps)) if items else F(0)
    assert c-2*s == signed
    assert alg <= 2*h+signed <= 2*opt
    candidates=sorted({F(0)} | {d for d in gaps if 0<d<=1})
    offline=min(execution(items,x,parts)[4] for x in candidates)
    assert opt <= offline <= normalized <= alg
    # Fixed threshold tau=sqrt(3)-1 shares the partition at this left endpoint.
    left=max(x for x in candidates if (1+x)**2 <= 3)
    left_cost,_,_,clusters,_=execution(items,left,parts)
    det_constant=left_cost-clusters*(1+left)
    assert nonnegative_quadratic_element(opt-det_constant,opt-clusters)
    discrete={}
    for b in (0,1,2,3):
        M=2**b
        cost=sum(execution(items,F(i,M),parts)[0] for i in range(1,M+1))/M
        assert cost <= (2+F(1,M))*opt
        discrete[str(b)]=str(cost)
    if pairs is not None:
        assert (alg,opt)==(2*pairs+F(1,2),pairs+1)
    records.append({'items':[[str(a),str(s)] for a,s in items],'OPT':str(opt),
                    'offline_bins':list(parts),'pathwise':path,'uniform_ALG':str(alg),
                    'uniform_signed_cost':str(signed),'offline_threshold_cost':str(offline),
                    'discrete_ALG_by_bits':discrete,
                    'deterministic_ALG_constant':str(det_constant),
                    'deterministic_ALG_sqrt3_coefficient':clusters,'exponential_ALG':expected,
                    'exponential_C':expected_c,'exponential_H':expected_h})
write(records,'120 seeded finite inputs and five alternating-size examples. Exact subset optimum, uniform integration, offline enumeration, finite-bit costs and deterministic sqrt(3)-1 threshold checks. Exponential-law numerical checks use tolerance 1e-9.')


==> anc/experiments/results/implementation_checks.json <==
{
  "cases": 125,
  "scope": "120 seeded finite inputs and five alternating-size examples. Exact subset optimum, uniform integration, offline enumeration, finite-bit costs and deterministic sqrt(3)-1 threshold checks. Exponential-law numerical checks use tolerance 1e-9.",
  "records": [
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "1/10",
          "1/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1/10",
          "1/2"
        ],
        [
          "1/10",
          "3/5"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "1",
          "H": 2,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "21/10",
          "C": "11/10",
          "H": 2,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "5/2",
          "C": "3/2",
          "H": 2,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "29/10",
          "C": "19/10",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "3",
          "C": "2",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "5/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "3",
        "1": "11/4",
        "2": "21/8",
        "3": "41/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.5819767068693267,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ],
        [
          "1/10",
          "1/10"
        ],
        [
          "1/10",
          "3/5"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        6
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "6/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "13/5",
          "C": "8/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "3",
          "C": "2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "31/10",
          "C": "21/10",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "519/200",
      "uniform_signed_cost": "-101/200",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "31/10",
        "1": "57/20",
        "2": "109/40",
        "3": "213/80"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.67896735299617,
      "exponential_C": 1.740174377556259,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ],
        [
          "0",
          "9/10"
        ],
        [
          "3/5",
          "1/10"
        ],
        [
          "6/5",
          "3/5"
        ]
      ],
      "OPT": "18/5",
      "offline_bins": [
        5,
        2,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "43/10",
          "C": "33/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "11/2",
          "C": "9/2",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "51/10",
          "C": "31/10",
          "H": 3,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "26/5",
          "C": "16/5",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "247/50",
      "uniform_signed_cost": "-43/50",
      "offline_threshold_cost": "18/5",
      "discrete_ALG_by_bits": {
        "0": "26/5",
        "1": "107/20",
        "2": "51/10",
        "3": "199/40"
      },
      "deterministic_ALG_constant": "16/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 5.00189476300589,
      "exponential_C": 3.4803487551125185,
      "exponential_H": 3.4784539921066298
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "3/5",
          "9/10"
        ],
        [
          "8/5",
          "1/2"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "13/5",
          "1/2"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        2,
        20,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "4",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "27/5",
          "C": "22/5",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "7",
          "C": "6",
          "H": 5,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "83/10",
          "C": "63/10",
          "H": 5,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "43/5",
          "C": "23/5",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "173/25",
      "uniform_signed_cost": "-42/25",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "43/5",
        "1": "39/5",
        "2": "589/80",
        "3": "1143/160"
      },
      "deterministic_ALG_constant": "13/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 7.216662152622945,
      "exponential_C": 5.6951161447295755,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ],
        [
          "7/10",
          "1/10"
        ],
        [
          "13/10",
          "3/5"
        ],
        [
          "23/10",
          "1/2"
        ],
        [
          "33/10",
          "1/2"
        ],
        [
          "24/5",
          "1/10"
        ]
      ],
      "OPT": "47/10",
      "offline_bins": [
        7,
        24,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "6",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "28/5",
          "C": "28/5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "38/5",
          "C": "38/5",
          "H": 5,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "83/10",
          "C": "83/10",
          "H": 4,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "77/10",
          "C": "67/10",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "1443/200",
      "uniform_signed_cost": "-437/200",
      "offline_threshold_cost": "47/10",
      "discrete_ALG_by_bits": {
        "0": "77/10",
        "1": "153/20",
        "2": "587/80",
        "3": "1149/160"
      },
      "deterministic_ALG_constant": "7/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 7.435290522285834,
      "exponential_C": 7.435290522285834,
      "exponential_H": 4.539661016666718
    },
    {
      "items": [
        [
          "3/2",
          "3/5"
        ],
        [
          "5/2",
          "1/2"
        ],
        [
          "4",
          "3/5"
        ],
        [
          "4",
          "1/2"
        ],
        [
          "23/5",
          "1/10"
        ],
        [
          "23/5",
          "1"
        ],
        [
          "47/10",
          "1"
        ]
      ],
      "OPT": "33/5",
      "offline_bins": [
        1,
        2,
        20,
        8,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "5",
          "H": 7,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "15/2",
          "C": "9/2",
          "H": 7,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "91/10",
          "C": "61/10",
          "H": 7,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "47/5",
          "C": "32/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "97/10",
          "C": "57/10",
          "H": 6,
          "S": 2
        }
      ],
      "uniform_ALG": "1723/200",
      "uniform_signed_cost": "-337/200",
      "offline_threshold_cost": "33/5",
      "discrete_ALG_by_bits": {
        "0": "97/10",
        "1": "47/5",
        "2": "717/80",
        "3": "1399/160"
      },
      "deterministic_ALG_constant": "37/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 8.792106790856419,
      "exponential_C": 5.853313815416508,
      "exponential_H": 6.47845399210663
    },
    {
      "items": [
        [
          "1/10",
          "1"
        ],
        [
          "1/5",
          "1/10"
        ],
        [
          "6/5",
          "1/2"
        ],
        [
          "13/10",
          "9/10"
        ],
        [
          "7/5",
          "3/5"
        ],
        [
          "2",
          "1"
        ],
        [
          "21/10",
          "3/10"
        ],
        [
          "31/10",
          "1/2"
        ]
      ],
      "OPT": "77/10",
      "offline_bins": [
        1,
        6,
        8,
        80,
        32,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "8",
          "H": 8,
          "S": 8
        },
        {
          "X": "1/10",
          "ALG": "44/5",
          "C": "24/5",
          "H": 8,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "52/5",
          "C": "32/5",
          "H": 8,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "117/10",
          "C": "67/10",
          "H": 7,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "10",
          "C": "5",
          "H": 6,
          "S": 1
        }
      ],
      "uniform_ALG": "103/10",
      "uniform_signed_cost": "-17/10",
      "offline_threshold_cost": "8",
      "discrete_ALG_by_bits": {
        "0": "10",
        "1": "51/5",
        "2": "821/80",
        "3": "1647/160"
      },
      "deterministic_ALG_constant": "6",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 10.604624737130319,
      "exponential_C": 6.327906827477307,
      "exponential_H": 7.47845399210663
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ],
        [
          "1/10",
          "9/10"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "6/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "13/5",
          "C": "8/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "3",
          "C": "2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "31/10",
          "C": "21/10",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "519/200",
      "uniform_signed_cost": "-101/200",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "31/10",
        "1": "57/20",
        "2": "109/40",
        "3": "213/80"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.67896735299617,
      "exponential_C": 1.740174377556259,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "1/10",
          "1"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "31/10",
          "1"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        2,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "57/10",
          "C": "57/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "6",
          "C": "6",
          "H": 3,
          "S": 3
        }
      ],
      "uniform_ALG": "9/2",
      "uniform_signed_cost": "-3/2",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "6",
        "1": "21/4",
        "2": "39/8",
        "3": "75/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 4.74593012060798,
      "exponential_C": 4.74593012060798,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "0",
          "3/10"
        ],
        [
          "0",
          "1"
        ],
        [
          "3/2",
          "9/10"
        ],
        [
          "3",
          "1/10"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "43/10",
          "C": "33/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "11/2",
          "C": "9/2",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "67/10",
          "C": "57/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "7",
          "C": "6",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "11/2",
      "uniform_signed_cost": "-3/2",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "7",
        "1": "25/4",
        "2": "47/8",
        "3": "91/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 5.745930120607979,
      "exponential_C": 4.74593012060798,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ],
        [
          "8/5",
          "1"
        ],
        [
          "17/10",
          "9/10"
        ],
        [
          "9/5",
          "3/5"
        ],
        [
          "12/5",
          "1"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "11/2",
          "C": "7/2",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "67/10",
          "C": "47/10",
          "H": 5,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "38/5",
          "C": "23/5",
          "H": 5,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "39/5",
          "C": "24/5",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "661/100",
      "uniform_signed_cost": "-119/100",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "39/5",
        "1": "29/4",
        "2": "111/16",
        "3": "217/32"
      },
      "deterministic_ALG_constant": "19/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 6.828666738007307,
      "exponential_C": 4.429534779234114,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "3/2",
          "1/2"
        ],
        [
          "3/2",
          "1"
        ],
        [
          "3",
          "3/10"
        ],
        [
          "4",
          "1/2"
        ],
        [
          "11/2",
          "1/2"
        ]
      ],
      "OPT": "6",
      "offline_bins": [
        1,
        2,
        4,
        24,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "13/2",
          "C": "11/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "17/2",
          "C": "15/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "21/2",
          "C": "19/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "10",
          "C": "9",
          "H": 5,
          "S": 4
        }
      ],
      "uniform_ALG": "17/2",
      "uniform_signed_cost": "-5/2",
      "offline_threshold_cost": "6",
      "discrete_ALG_by_bits": {
        "0": "10",
        "1": "37/4",
        "2": "71/8",
        "3": "139/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 8.909883534346633,
      "exponential_C": 7.9098835343466325,
      "exponential_H": 6.000000000000001
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ],
        [
          "3/5",
          "1/10"
        ],
        [
          "8/5",
          "3/10"
        ],
        [
          "17/10",
          "3/10"
        ],
        [
          "16/5",
          "1/2"
        ],
        [
          "33/10",
          "1/10"
        ],
        [
          "24/5",
          "3/10"
        ]
      ],
      "OPT": "24/5",
      "offline_bins": [
        3,
        12,
        48,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "7",
          "H": 7,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "57/10",
          "C": "57/10",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "77/10",
          "C": "77/10",
          "H": 5,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "42/5",
          "C": "42/5",
          "H": 4,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "44/5",
          "C": "39/5",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "741/100",
      "uniform_signed_cost": "-219/100",
      "offline_threshold_cost": "24/5",
      "discrete_ALG_by_bits": {
        "0": "44/5",
        "1": "33/4",
        "2": "123/16",
        "3": "237/32"
      },
      "deterministic_ALG_constant": "4/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 7.5934881929727664,
      "exponential_C": 7.5934881929727664,
      "exponential_H": 4.600868041226807
    },
    {
      "items": [
        [
          "0",
          "1/2"
        ],
        [
          "1/10",
          "9/10"
        ],
        [
          "1/5",
          "9/10"
        ],
        [
          "6/5",
          "3/10"
        ],
        [
          "27/10",
          "1/2"
        ],
        [
          "27/10",
          "3/5"
        ],
        [
          "14/5",
          "1/10"
        ],
        [
          "17/5",
          "1/10"
        ]
      ],
      "OPT": "67/10",
      "offline_bins": [
        1,
        2,
        4,
        8,
        208,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "7",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "77/10",
          "C": "47/10",
          "H": 7,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "93/10",
          "C": "63/10",
          "H": 7,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "48/5",
          "C": "33/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "99/10",
          "C": "59/10",
          "H": 6,
          "S": 2
        }
      ],
      "uniform_ALG": "1781/200",
      "uniform_signed_cost": "-339/200",
      "offline_threshold_cost": "67/10",
      "discrete_ALG_by_bits": {
        "0": "99/10",
        "1": "48/5",
        "2": "733/80",
        "3": "1431/160"
      },
      "deterministic_ALG_constant": "39/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 9.047295107670195,
      "exponential_C": 6.169709156790373,
      "exponential_H": 6.539661016666719
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "3/2",
          "3/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "3/5",
          "1"
        ],
        [
          "6/5",
          "3/5"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "7/2",
          "C": "5/2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "18/5",
          "C": "13/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "73/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "18/5",
        "1": "33/10",
        "2": "249/80",
        "3": "483/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 3.0527087388842924,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ],
        [
          "21/10",
          "9/10"
        ],
        [
          "11/5",
          "9/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        2,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "23/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "41/10",
          "C": "31/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "49/10",
          "C": "39/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "51/10",
          "C": "41/10",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "819/200",
      "uniform_signed_cost": "-201/200",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "51/10",
        "1": "23/5",
        "2": "87/20",
        "3": "169/40"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.260944059865497,
      "exponential_C": 3.3221510844255855,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "1",
          "1/10"
        ],
        [
          "5/2",
          "1/2"
        ],
        [
          "7/2",
          "9/10"
        ],
        [
          "5",
          "3/10"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "22/5",
          "C": "22/5",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "6",
          "C": "6",
          "H": 4,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "38/5",
          "C": "38/5",
          "H": 4,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "8",
          "C": "7",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "6",
      "uniform_signed_cost": "-2",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "8",
        "1": "7",
        "2": "13/2",
        "3": "25/4"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 6.327906827477306,
      "exponential_C": 6.327906827477306,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "1/10",
          "9/10"
        ],
        [
          "1/10",
          "1"
        ],
        [
          "1/10",
          "1"
        ],
        [
          "7/10",
          "3/5"
        ],
        [
          "13/10",
          "1/10"
        ]
      ],
      "OPT": "23/5",
      "offline_bins": [
        1,
        2,
        4,
        24
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "3",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "53/10",
          "C": "33/10",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "13/2",
          "C": "9/2",
          "H": 5,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "61/10",
          "C": "31/10",
          "H": 4,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "31/5",
          "C": "16/5",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "297/50",
      "uniform_signed_cost": "-43/50",
      "offline_threshold_cost": "23/5",
      "discrete_ALG_by_bits": {
        "0": "31/5",
        "1": "127/20",
        "2": "61/10",
        "3": "239/40"
      },
      "deterministic_ALG_constant": "21/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 6.00189476300589,
      "exponential_C": 3.4803487551125185,
      "exponential_H": 4.478453992106629
    },
    {
      "items": [
        [
          "1/10",
          "9/10"
        ],
        [
          "1/10",
          "1"
        ],
        [
          "11/10",
          "1"
        ],
        [
          "13/5",
          "1"
        ],
        [
          "18/5",
          "1/10"
        ],
        [
          "23/5",
          "3/10"
        ]
      ],
      "OPT": "6",
      "offline_bins": [
        1,
        2,
        4,
        8,
        48
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "13/2",
          "C": "11/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "17/2",
          "C": "15/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "21/2",
          "C": "19/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "10",
          "C": "7",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "17/2",
      "uniform_signed_cost": "-5/2",
      "offline_threshold_cost": "6",
      "discrete_ALG_by_bits": {
        "0": "10",
        "1": "37/4",
        "2": "71/8",
        "3": "139/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 8.909883534346633,
      "exponential_C": 7.9098835343466325,
      "exponential_H": 6.000000000000001
    },
    {
      "items": [
        [
          "3/2",
          "1/10"
        ],
        [
          "8/5",
          "1/2"
        ],
        [
          "17/10",
          "1"
        ],
        [
          "27/10",
          "1/10"
        ],
        [
          "37/10",
          "9/10"
        ],
        [
          "19/5",
          "1/2"
        ],
        [
          "53/10",
          "1/10"
        ]
      ],
      "OPT": "61/10",
      "offline_bins": [
        3,
        4,
        24,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "7",
          "H": 7,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "67/10",
          "C": "47/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "83/10",
          "C": "63/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "99/10",
          "C": "79/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "93/10",
          "C": "63/10",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "1677/200",
      "uniform_signed_cost": "-403/200",
      "offline_threshold_cost": "61/10",
      "discrete_ALG_by_bits": {
        "0": "93/10",
        "1": "44/5",
        "2": "171/20",
        "3": "337/40"
      },
      "deterministic_ALG_constant": "23/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 8.680085790417925,
      "exponential_C": 6.802499839538103,
      "exponential_H": 6.0612070245600895
    },
    {
      "items": [
        [
          "3/2",
          "1/10"
        ],
        [
          "3/2",
          "1/10"
        ],
        [
          "3/2",
          "1"
        ],
        [
          "21/10",
          "1/2"
        ],
        [
          "11/5",
          "9/10"
        ],
        [
          "37/10",
          "3/10"
        ],
        [
          "26/5",
          "3/10"
        ],
        [
          "67/10",
          "3/10"
        ]
      ],
      "OPT": "33/5",
      "offline_bins": [
        11,
        4,
        16,
        32,
        64,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "38/5",
          "C": "28/5",
          "H": 7,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "48/5",
          "C": "38/5",
          "H": 7,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "113/10",
          "C": "83/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "117/10",
          "C": "87/10",
          "H": 6,
          "S": 4
        }
      ],
      "uniform_ALG": "1903/200",
      "uniform_signed_cost": "-437/200",
      "offline_threshold_cost": "7",
      "discrete_ALG_by_bits": {
        "0": "117/10",
        "1": "213/20",
        "2": "807/80",
        "3": "1569/160"
      },
      "deterministic_ALG_constant": "37/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 9.895629505619116,
      "exponential_C": 7.435290522285834,
      "exponential_H": 6.47845399210663
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "1",
          "9/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ],
        [
          "6/5",
          "1/2"
        ]
      ],
      "OPT": "8/5",
      "offline_bins": [
        3
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "5/2",
          "C": "5/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "13/5",
          "C": "13/5",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "63/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "8/5",
      "discrete_ALG_by_bits": {
        "0": "13/5",
        "1": "14/5",
        "2": "209/80",
        "3": "403/160"
      },
      "deterministic_ALG_constant": "3/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.5311627309909226,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 1.4784539921066295
    },
    {
      "items": [
        [
          "3/2",
          "3/5"
        ],
        [
          "3/2",
          "1"
        ],
        [
          "5/2",
          "3/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        5,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "2",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "16/5",
          "C": "11/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "4",
          "C": "3",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "24/5",
          "C": "19/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "5",
          "C": "3",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "4",
      "uniform_signed_cost": "-1",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "5",
        "1": "9/2",
        "2": "17/4",
        "3": "33/8"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.163953413738653,
      "exponential_C": 3.163953413738653,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "3/2",
          "9/10"
        ],
        [
          "5/2",
          "9/10"
        ],
        [
          "7/2",
          "1/2"
        ],
        [
          "7/2",
          "9/10"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "43/10",
          "C": "33/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "11/2",
          "C": "9/2",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "67/10",
          "C": "57/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "7",
          "C": "4",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "11/2",
      "uniform_signed_cost": "-3/2",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "7",
        "1": "25/4",
        "2": "47/8",
        "3": "91/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 5.745930120607979,
      "exponential_C": 4.74593012060798,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "1/10",
          "1/2"
        ],
        [
          "1/5",
          "1"
        ],
        [
          "1/5",
          "1"
        ],
        [
          "1/5",
          "9/10"
        ],
        [
          "1/5",
          "3/10"
        ]
      ],
      "OPT": "41/10",
      "offline_bins": [
        17,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "2",
          "H": 5,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "26/5",
          "C": "6/5",
          "H": 4,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "28/5",
          "C": "8/5",
          "H": 4,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "6",
          "C": "2",
          "H": 4,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "61/10",
          "C": "21/10",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "1119/200",
      "uniform_signed_cost": "-101/200",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "61/10",
        "1": "117/20",
        "2": "229/40",
        "3": "453/80"
      },
      "deterministic_ALG_constant": "41/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 5.67896735299617,
      "exponential_C": 1.740174377556259,
      "exponential_H": 4.061207024560089
    },
    {
      "items": [
        [
          "1",
          "1/10"
        ],
        [
          "1",
          "1"
        ],
        [
          "2",
          "1/2"
        ],
        [
          "7/2",
          "3/10"
        ],
        [
          "5",
          "1/2"
        ],
        [
          "51/10",
          "1/10"
        ]
      ],
      "OPT": "51/10",
      "offline_bins": [
        5,
        2,
        8,
        48
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "11/2",
          "C": "9/2",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "71/10",
          "C": "61/10",
          "H": 5,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "87/10",
          "C": "77/10",
          "H": 5,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "91/10",
          "C": "71/10",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "1439/200",
      "uniform_signed_cost": "-401/200",
      "offline_threshold_cost": "51/10",
      "discrete_ALG_by_bits": {
        "0": "91/10",
        "1": "81/10",
        "2": "38/5",
        "3": "147/20"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 7.486104498164238,
      "exponential_C": 6.486104498164238,
      "exponential_H": 5.061207024560089
    },
    {
      "items": [
        [
          "3/5",
          "9/10"
        ],
        [
          "21/10",
          "9/10"
        ],
        [
          "27/10",
          "3/10"
        ],
        [
          "21/5",
          "3/5"
        ],
        [
          "26/5",
          "1/2"
        ],
        [
          "53/10",
          "9/10"
        ],
        [
          "53/10",
          "3/5"
        ]
      ],
      "OPT": "7",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "38/5",
          "C": "28/5",
          "H": 7,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "48/5",
          "C": "38/5",
          "H": 7,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "113/10",
          "C": "83/10",
          "H": 7,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "117/10",
          "C": "77/10",
          "H": 7,
          "S": 3
        }
      ],
      "uniform_ALG": "1903/200",
      "uniform_signed_cost": "-437/200",
      "offline_threshold_cost": "7",
      "discrete_ALG_by_bits": {
        "0": "117/10",
        "1": "213/20",
        "2": "807/80",
        "3": "1569/160"
      },
      "deterministic_ALG_constant": "37/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 9.895629505619116,
      "exponential_C": 7.435290522285834,
      "exponential_H": 7.0
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ],
        [
          "3/5",
          "9/10"
        ],
        [
          "3/5",
          "1"
        ],
        [
          "6/5",
          "3/10"
        ],
        [
          "13/10",
          "1"
        ],
        [
          "14/5",
          "1/10"
        ],
        [
          "14/5",
          "1/10"
        ],
        [
          "29/10",
          "1/2"
        ]
      ],
      "OPT": "61/10",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16,
        224
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "33/5",
          "C": "23/5",
          "H": 6,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "41/5",
          "C": "31/5",
          "H": 6,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "46/5",
          "C": "26/5",
          "H": 6,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "47/5",
          "C": "27/5",
          "H": 6,
          "S": 2
        }
      ],
      "uniform_ALG": "813/100",
      "uniform_signed_cost": "-137/100",
      "offline_threshold_cost": "61/10",
      "discrete_ALG_by_bits": {
        "0": "47/5",
        "1": "44/5",
        "2": "337/40",
        "3": "659/80"
      },
      "deterministic_ALG_constant": "27/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 8.360605794582362,
      "exponential_C": 5.37872080335571,
      "exponential_H": 6.06120702456009
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "1",
          "1/2"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1/10",
          "3/10"
        ],
        [
          "7/10",
          "1/10"
        ]
      ],
      "OPT": "8/5",
      "offline_bins": [
        3
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "5/2",
          "C": "5/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "13/5",
          "C": "13/5",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "63/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "8/5",
      "discrete_ALG_by_bits": {
        "0": "13/5",
        "1": "14/5",
        "2": "209/80",
        "3": "403/160"
      },
      "deterministic_ALG_constant": "3/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.5311627309909226,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 1.4784539921066295
    },
    {
      "items": [
        [
          "0",
          "1/2"
        ],
        [
          "1",
          "1/2"
        ],
        [
          "5/2",
          "3/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        3,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "57/10",
          "C": "57/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "5",
          "C": "5",
          "H": 2,
          "S": 2
        }
      ],
      "uniform_ALG": "9/2",
      "uniform_signed_cost": "-3/2",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "5",
        "1": "19/4",
        "2": "37/8",
        "3": "73/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 4.74593012060798,
      "exponential_C": 4.74593012060798,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "3/2",
          "1/10"
        ],
        [
          "8/5",
          "1/10"
        ],
        [
          "11/5",
          "1"
        ],
        [
          "23/10",
          "3/5"
        ]
      ],
      "OPT": "14/5",
      "offline_bins": [
        11,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "17/5",
          "C": "12/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "21/5",
          "C": "16/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "47/10",
          "C": "27/10",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "24/5",
          "C": "14/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "421/100",
      "uniform_signed_cost": "-69/100",
      "offline_threshold_cost": "31/10",
      "discrete_ALG_by_bits": {
        "0": "24/5",
        "1": "9/2",
        "2": "69/16",
        "3": "135/32"
      },
      "deterministic_ALG_constant": "14/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 4.307897055698069,
      "exponential_C": 2.847558072364788,
      "exponential_H": 2.5396610166667184
    },
    {
      "items": [
        [
          "1/10",
          "1"
        ],
        [
          "8/5",
          "1"
        ],
        [
          "17/10",
          "1"
        ],
        [
          "23/10",
          "1"
        ],
        [
          "33/10",
          "1"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "11/2",
          "C": "9/2",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "71/10",
          "C": "61/10",
          "H": 5,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "42/5",
          "C": "32/5",
          "H": 5,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "87/10",
          "C": "57/10",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "1403/200",
      "uniform_signed_cost": "-337/200",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "87/10",
        "1": "79/10",
        "2": "597/80",
        "3": "1159/160"
      },
      "deterministic_ALG_constant": "27/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 7.31365279874979,
      "exponential_C": 5.853313815416508,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "3/2",
          "9/10"
        ],
        [
          "21/10",
          "3/10"
        ],
        [
          "27/10",
          "1/2"
        ],
        [
          "21/5",
          "3/10"
        ],
        [
          "24/5",
          "1/2"
        ],
        [
          "29/5",
          "3/5"
        ]
      ],
      "OPT": "26/5",
      "offline_bins": [
        1,
        6,
        24,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "6",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "33/5",
          "C": "33/5",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/2",
          "ALG": "9",
          "C": "9",
          "H": 6,
          "S": 6
        },
        {
          "X": "9/10",
          "ALG": "17/2",
          "C": "15/2",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "44/5",
          "C": "34/5",
          "H": 4,
          "S": 2
        }
      ],
      "uniform_ALG": "199/25",
      "uniform_signed_cost": "-51/25",
      "offline_threshold_cost": "26/5",
      "discrete_ALG_by_bits": {
        "0": "44/5",
        "1": "89/10",
        "2": "667/80",
        "3": "1289/160"
      },
      "deterministic_ALG_constant": "14/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 8.115034200866138,
      "exponential_C": 7.5934881929727664,
      "exponential_H": 4.956907984213259
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "8/5",
          "3/10"
        ],
        [
          "8/5",
          "1"
        ],
        [
          "31/10",
          "1/10"
        ],
        [
          "23/5",
          "1"
        ],
        [
          "61/10",
          "1/10"
        ]
      ],
      "OPT": "6",
      "offline_bins": [
        1,
        6,
        8,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "13/2",
          "C": "11/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "17/2",
          "C": "15/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "21/2",
          "C": "19/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "11",
          "C": "10",
          "H": 6,
          "S": 5
        }
      ],
      "uniform_ALG": "17/2",
      "uniform_signed_cost": "-5/2",
      "offline_threshold_cost": "6",
      "discrete_ALG_by_bits": {
        "0": "11",
        "1": "39/4",
        "2": "73/8",
        "3": "141/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 8.909883534346633,
      "exponential_C": 7.9098835343466325,
      "exponential_H": 6.000000000000001
    },
    {
      "items": [
        [
          "0",
          "1/2"
        ],
        [
          "0",
          "9/10"
        ],
        [
          "3/2",
          "1/10"
        ],
        [
          "5/2",
          "1"
        ],
        [
          "31/10",
          "1"
        ],
        [
          "37/10",
          "9/10"
        ],
        [
          "43/10",
          "3/10"
        ],
        [
          "29/5",
          "1/2"
        ]
      ],
      "OPT": "8",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16,
        32,
        64,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "7",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "87/10",
          "C": "77/10",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/2",
          "ALG": "23/2",
          "C": "21/2",
          "H": 8,
          "S": 7
        },
        {
          "X": "9/10",
          "ALG": "67/5",
          "C": "47/5",
          "H": 8,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "69/5",
          "C": "44/5",
          "H": 8,
          "S": 3
        }
      ],
      "uniform_ALG": "563/50",
      "uniform_signed_cost": "-127/50",
      "offline_threshold_cost": "8",
      "discrete_ALG_by_bits": {
        "0": "69/5",
        "1": "253/20",
        "2": "957/80",
        "3": "1859/160"
      },
      "deterministic_ALG_constant": "29/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 11.740102923522207,
      "exponential_C": 9.175464899842094,
      "exponential_H": 8.0
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ],
        [
          "8/5",
          "1/10"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "19/5",
          "C": "19/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "4",
          "C": "4",
          "H": 2,
          "S": 2
        }
      ],
      "uniform_ALG": "3",
      "uniform_signed_cost": "-1",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "4",
        "1": "7/2",
        "2": "13/4",
        "3": "25/8"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 3.163953413738653,
      "exponential_C": 3.163953413738653,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "0",
          "1/10"
        ],
        [
          "3/5",
          "3/5"
        ],
        [
          "6/5",
          "1"
        ]
      ],
      "OPT": "13/5",
      "offline_bins": [
        3,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "41/10",
          "C": "31/10",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "21/5",
          "C": "16/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "197/50",
      "uniform_signed_cost": "-43/50",
      "offline_threshold_cost": "13/5",
      "discrete_ALG_by_bits": {
        "0": "21/5",
        "1": "87/20",
        "2": "41/10",
        "3": "159/40"
      },
      "deterministic_ALG_constant": "11/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 4.00189476300589,
      "exponential_C": 3.4803487551125185,
      "exponential_H": 2.4784539921066293
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ],
        [
          "8/5",
          "1"
        ],
        [
          "11/5",
          "3/5"
        ],
        [
          "37/10",
          "3/10"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "22/5",
          "C": "22/5",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "6",
          "C": "6",
          "H": 4,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "73/10",
          "C": "63/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "38/5",
          "C": "33/5",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "148/25",
      "uniform_signed_cost": "-42/25",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "38/5",
        "1": "34/5",
        "2": "509/80",
        "3": "983/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 6.216662152622945,
      "exponential_C": 5.6951161447295755,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "1",
          "1"
        ],
        [
          "8/5",
          "1/10"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "31/10",
          "3/5"
        ],
        [
          "23/5",
          "1"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        6,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "22/5",
          "C": "22/5",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "6",
          "C": "6",
          "H": 4,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "73/10",
          "C": "63/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "38/5",
          "C": "33/5",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "148/25",
      "uniform_signed_cost": "-42/25",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "38/5",
        "1": "34/5",
        "2": "509/80",
        "3": "983/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 6.216662152622945,
      "exponential_C": 5.6951161447295755,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "3/5",
          "1/10"
        ],
        [
          "6/5",
          "1/2"
        ],
        [
          "9/5",
          "1/2"
        ],
        [
          "33/10",
          "3/5"
        ],
        [
          "43/10",
          "1/2"
        ],
        [
          "49/10",
          "1"
        ]
      ],
      "OPT": "28/5",
      "offline_bins": [
        3,
        4,
        8,
        16,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "6",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "33/5",
          "C": "33/5",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/2",
          "ALG": "9",
          "C": "9",
          "H": 6,
          "S": 6
        },
        {
          "X": "9/10",
          "ALG": "19/2",
          "C": "15/2",
          "H": 5,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "49/5",
          "C": "34/5",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "209/25",
      "uniform_signed_cost": "-51/25",
      "offline_threshold_cost": "28/5",
      "discrete_ALG_by_bits": {
        "0": "49/5",
        "1": "47/5",
        "2": "707/80",
        "3": "1369/160"
      },
      "deterministic_ALG_constant": "19/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 8.636580208759508,
      "exponential_C": 7.5934881929727664,
      "exponential_H": 5.47845399210663
    },
    {
      "items": [
        [
          "1/10",
          "9/10"
        ],
        [
          "1/10",
          "3/5"
        ],
        [
          "8/5",
          "9/10"
        ],
        [
          "31/10",
          "1/2"
        ],
        [
          "41/10",
          "1/2"
        ],
        [
          "51/10",
          "1/10"
        ],
        [
          "26/5",
          "9/10"
        ]
      ],
      "OPT": "61/10",
      "offline_bins": [
        1,
        2,
        4,
        24,
        96
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "33/5",
          "C": "28/5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "43/5",
          "C": "38/5",
          "H": 6,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "53/5",
          "C": "48/5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "101/10",
          "C": "81/10",
          "H": 5,
          "S": 3
        }
      ],
      "uniform_ALG": "1739/200",
      "uniform_signed_cost": "-501/200",
      "offline_threshold_cost": "61/10",
      "discrete_ALG_by_bits": {
        "0": "101/10",
        "1": "187/20",
        "2": "359/40",
        "3": "703/80"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 9.068081205033563,
      "exponential_C": 8.068081205033565,
      "exponential_H": 6.0612070245600895
    },
    {
      "items": [
        [
          "0",
          "3/10"
        ],
        [
          "1/10",
          "1"
        ],
        [
          "8/5",
          "3/10"
        ],
        [
          "17/10",
          "1"
        ],
        [
          "27/10",
          "1/10"
        ],
        [
          "14/5",
          "3/5"
        ],
        [
          "14/5",
          "9/10"
        ],
        [
          "17/5",
          "1/10"
        ]
      ],
      "OPT": "67/10",
      "offline_bins": [
        1,
        2,
        4,
        8,
        176,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "7",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "77/10",
          "C": "47/10",
          "H": 7,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "93/10",
          "C": "63/10",
          "H": 7,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "48/5",
          "C": "33/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "99/10",
          "C": "59/10",
          "H": 6,
          "S": 2
        }
      ],
      "uniform_ALG": "1781/200",
      "uniform_signed_cost": "-339/200",
      "offline_threshold_cost": "67/10",
      "discrete_ALG_by_bits": {
        "0": "99/10",
        "1": "48/5",
        "2": "733/80",
        "3": "1431/160"
      },
      "deterministic_ALG_constant": "39/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 9.047295107670195,
      "exponential_C": 6.169709156790373,
      "exponential_H": 6.539661016666719
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "0",
          "1"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1",
          "9/10"
        ],
        [
          "8/5",
          "1/2"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "7/2",
          "C": "5/2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "18/5",
          "C": "13/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "73/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "18/5",
        "1": "33/10",
        "2": "249/80",
        "3": "483/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 3.0527087388842924,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "31/10",
          "3/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        3,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "57/10",
          "C": "57/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "5",
          "C": "5",
          "H": 2,
          "S": 2
        }
      ],
      "uniform_ALG": "9/2",
      "uniform_signed_cost": "-3/2",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "5",
        "1": "19/4",
        "2": "37/8",
        "3": "73/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 4.74593012060798,
      "exponential_C": 4.74593012060798,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ],
        [
          "7/10",
          "9/10"
        ],
        [
          "13/10",
          "1"
        ],
        [
          "13/10",
          "3/5"
        ]
      ],
      "OPT": "37/10",
      "offline_bins": [
        9,
        2,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "43/10",
          "C": "23/10",
          "H": 4,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "51/10",
          "C": "31/10",
          "H": 4,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "28/5",
          "C": "13/5",
          "H": 3,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "57/10",
          "C": "27/10",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "1003/200",
      "uniform_signed_cost": "-137/200",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "57/10",
        "1": "27/5",
        "2": "417/80",
        "3": "819/160"
      },
      "deterministic_ALG_constant": "37/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 5.149699385011136,
      "exponential_C": 2.689360401677855,
      "exponential_H": 3.4784539921066298
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ],
        [
          "3/5",
          "3/10"
        ],
        [
          "6/5",
          "1"
        ],
        [
          "13/10",
          "1/10"
        ],
        [
          "19/10",
          "3/10"
        ]
      ],
      "OPT": "33/10",
      "offline_bins": [
        27,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "22/5",
          "C": "17/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "28/5",
          "C": "23/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "26/5",
          "C": "16/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "53/10",
          "C": "33/10",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "1007/200",
      "uniform_signed_cost": "-173/200",
      "offline_threshold_cost": "18/5",
      "discrete_ALG_by_bits": {
        "0": "53/10",
        "1": "109/20",
        "2": "26/5",
        "3": "203/40"
      },
      "deterministic_ALG_constant": "33/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 5.098885409132731,
      "exponential_C": 3.63854642579945,
      "exponential_H": 2.956907984213259
    },
    {
      "items": [
        [
          "1/10",
          "3/10"
        ],
        [
          "7/10",
          "9/10"
        ],
        [
          "11/5",
          "9/10"
        ],
        [
          "23/10",
          "1"
        ],
        [
          "23/10",
          "9/10"
        ],
        [
          "23/10",
          "3/5"
        ]
      ],
      "OPT": "6",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "4",
          "H": 6,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "32/5",
          "C": "17/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "38/5",
          "C": "23/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "17/2",
          "C": "9/2",
          "H": 6,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "87/10",
          "C": "47/10",
          "H": 6,
          "S": 2
        }
      ],
      "uniform_ALG": "1503/200",
      "uniform_signed_cost": "-237/200",
      "offline_threshold_cost": "6",
      "discrete_ALG_by_bits": {
        "0": "87/10",
        "1": "163/20",
        "2": "627/80",
        "3": "1229/160"
      },
      "deterministic_ALG_constant": "47/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 7.731676091880463,
      "exponential_C": 4.271337108547181,
      "exponential_H": 6.0
    },
    {
      "items": [
        [
          "3/2",
          "3/5"
        ],
        [
          "21/10",
          "3/10"
        ],
        [
          "11/5",
          "9/10"
        ],
        [
          "14/5",
          "1/10"
        ],
        [
          "43/10",
          "1/10"
        ],
        [
          "29/5",
          "9/10"
        ],
        [
          "34/5",
          "3/10"
        ]
      ],
      "OPT": "31/5",
      "offline_bins": [
        3,
        12,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "7",
          "H": 7,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "77/10",
          "C": "67/10",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/2",
          "ALG": "101/10",
          "C": "91/10",
          "H": 7,
          "S": 6
        },
        {
          "X": "9/10",
          "ALG": "99/10",
          "C": "89/10",
          "H": 5,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "103/10",
          "C": "83/10",
          "H": 5,
          "S": 3
        }
      ],
      "uniform_ALG": "1827/200",
      "uniform_signed_cost": "-473/200",
      "offline_threshold_cost": "31/5",
      "discrete_ALG_by_bits": {
        "0": "103/10",
        "1": "51/5",
        "2": "383/40",
        "3": "741/80"
      },
      "deterministic_ALG_constant": "23/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 9.32326952184734,
      "exponential_C": 8.38447654640743,
      "exponential_H": 5.9569079842132595
    },
    {
      "items": [
        [
          "3/2",
          "1/10"
        ],
        [
          "3/2",
          "1/2"
        ],
        [
          "3/2",
          "1"
        ],
        [
          "21/10",
          "9/10"
        ],
        [
          "21/10",
          "1/10"
        ],
        [
          "31/10",
          "9/10"
        ],
        [
          "31/10",
          "1/10"
        ],
        [
          "31/10",
          "1"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        3,
        4,
        24,
        96,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "3",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "53/10",
          "C": "33/10",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "13/2",
          "C": "9/2",
          "H": 5,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "37/5",
          "C": "22/5",
          "H": 5,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "38/5",
          "C": "18/5",
          "H": 5,
          "S": 1
        }
      ],
      "uniform_ALG": "321/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "38/5",
        "1": "141/20",
        "2": "539/80",
        "3": "1053/160"
      },
      "deterministic_ALG_constant": "18/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 6.63468544575362,
      "exponential_C": 4.113139437860249,
      "exponential_H": 5.0
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "3/2",
          "3/5"
        ],
        [
          "5/2",
          "3/10"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        3
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "19/5",
          "C": "19/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "3",
          "C": "3",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3",
      "uniform_signed_cost": "-1",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "3",
        "1": "3",
        "2": "3",
        "3": "3"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 3.163953413738653,
      "exponential_C": 3.163953413738653,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "0",
          "9/10"
        ],
        [
          "3/2",
          "1/10"
        ],
        [
          "5/2",
          "3/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        6
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "57/10",
          "C": "57/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "5",
          "C": "5",
          "H": 2,
          "S": 2
        }
      ],
      "uniform_ALG": "9/2",
      "uniform_signed_cost": "-3/2",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "5",
        "1": "19/4",
        "2": "37/8",
        "3": "73/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 4.74593012060798,
      "exponential_C": 4.74593012060798,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "3/5",
          "3/5"
        ],
        [
          "21/10",
          "1/10"
        ],
        [
          "31/10",
          "1/2"
        ],
        [
          "16/5",
          "3/5"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        6,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "22/5",
          "C": "17/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "28/5",
          "C": "23/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "34/5",
          "C": "29/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "61/10",
          "C": "51/10",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "1119/200",
      "uniform_signed_cost": "-301/200",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "61/10",
        "1": "117/20",
        "2": "229/40",
        "3": "453/80"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 5.842920766734823,
      "exponential_C": 4.904127791294912,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "0",
          "3/5"
        ],
        [
          "3/2",
          "1/2"
        ],
        [
          "5/2",
          "1"
        ],
        [
          "31/10",
          "9/10"
        ],
        [
          "37/10",
          "3/10"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "11/2",
          "C": "11/2",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "15/2",
          "C": "15/2",
          "H": 5,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "89/10",
          "C": "69/10",
          "H": 5,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "46/5",
          "C": "31/5",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "367/50",
      "uniform_signed_cost": "-93/50",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "46/5",
        "1": "167/20",
        "2": "157/20",
        "3": "38/5"
      },
      "deterministic_ALG_constant": "16/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 7.687394184637913,
      "exponential_C": 6.644302168851172,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "3/2",
          "9/10"
        ],
        [
          "21/10",
          "1/2"
        ],
        [
          "31/10",
          "3/10"
        ],
        [
          "31/10",
          "1/2"
        ],
        [
          "41/10",
          "3/5"
        ],
        [
          "47/10",
          "3/10"
        ]
      ],
      "OPT": "23/5",
      "offline_bins": [
        1,
        2,
        12,
        48
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "11/2",
          "C": "11/2",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "15/2",
          "C": "15/2",
          "H": 5,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "79/10",
          "C": "69/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "41/5",
          "C": "26/5",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "347/50",
      "uniform_signed_cost": "-93/50",
      "offline_threshold_cost": "23/5",
      "discrete_ALG_by_bits": {
        "0": "41/5",
        "1": "157/20",
        "2": "147/20",
        "3": "71/10"
      },
      "deterministic_ALG_constant": "11/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 7.165848176744541,
      "exponential_C": 6.644302168851172,
      "exponential_H": 4.478453992106629
    },
    {
      "items": [
        [
          "3/2",
          "3/10"
        ],
        [
          "3/2",
          "1"
        ],
        [
          "3/2",
          "1/10"
        ],
        [
          "21/10",
          "3/5"
        ],
        [
          "31/10",
          "9/10"
        ],
        [
          "16/5",
          "3/5"
        ],
        [
          "16/5",
          "3/5"
        ]
      ],
      "OPT": "28/5",
      "offline_bins": [
        13,
        2,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "4",
          "H": 6,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "37/5",
          "C": "17/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "43/5",
          "C": "23/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "17/2",
          "C": "9/2",
          "H": 5,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "87/10",
          "C": "37/10",
          "H": 5,
          "S": 1
        }
      ],
      "uniform_ALG": "1623/200",
      "uniform_signed_cost": "-237/200",
      "offline_threshold_cost": "33/5",
      "discrete_ALG_by_bits": {
        "0": "87/10",
        "1": "173/20",
        "2": "667/80",
        "3": "1309/160"
      },
      "deterministic_ALG_constant": "47/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 8.210130083987092,
      "exponential_C": 4.271337108547181,
      "exponential_H": 5.47845399210663
    },
    {
      "items": [
        [
          "3/5",
          "9/10"
        ],
        [
          "6/5",
          "1"
        ],
        [
          "9/5",
          "9/10"
        ],
        [
          "19/10",
          "1"
        ],
        [
          "2",
          "1"
        ],
        [
          "3",
          "9/10"
        ],
        [
          "3",
          "1/2"
        ],
        [
          "3",
          "3/10"
        ]
      ],
      "OPT": "7",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16,
        32,
        192
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "38/5",
          "C": "23/5",
          "H": 7,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "46/5",
          "C": "31/5",
          "H": 7,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "51/5",
          "C": "26/5",
          "H": 7,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "52/5",
          "C": "22/5",
          "H": 7,
          "S": 1
        }
      ],
      "uniform_ALG": "903/100",
      "uniform_signed_cost": "-137/100",
      "offline_threshold_cost": "7",
      "discrete_ALG_by_bits": {
        "0": "52/5",
        "1": "49/5",
        "2": "377/40",
        "3": "739/80"
      },
      "deterministic_ALG_constant": "32/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 9.299398770022274,
      "exponential_C": 5.37872080335571,
      "exponential_H": 7.0
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "3/5",
          "9/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "3/5",
          "3/5"
        ],
        [
          "3/5",
          "3/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        3
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1/10",
          "3/10"
        ],
        [
          "1/5",
          "3/5"
        ],
        [
          "1/5",
          "1/2"
        ]
      ],
      "OPT": "21/10",
      "offline_bins": [
        5,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "2",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "6/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "13/5",
          "C": "8/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "3",
          "C": "2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "31/10",
          "C": "21/10",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "539/200",
      "uniform_signed_cost": "-101/200",
      "offline_threshold_cost": "21/10",
      "discrete_ALG_by_bits": {
        "0": "31/10",
        "1": "57/20",
        "2": "109/40",
        "3": "213/80"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.7401743775562593,
      "exponential_C": 1.740174377556259,
      "exponential_H": 2.061207024560089
    },
    {
      "items": [
        [
          "1",
          "9/10"
        ],
        [
          "1",
          "1"
        ],
        [
          "8/5",
          "1"
        ],
        [
          "31/10",
          "1/10"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "43/10",
          "C": "33/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "11/2",
          "C": "9/2",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "32/5",
          "C": "22/5",
          "H": 4,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "33/5",
          "C": "23/5",
          "H": 4,
          "S": 2
        }
      ],
      "uniform_ALG": "271/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "33/5",
        "1": "121/20",
        "2": "459/80",
        "3": "893/160"
      },
      "deterministic_ALG_constant": "13/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 5.634685445753618,
      "exponential_C": 4.113139437860249,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "3/2",
          "1"
        ],
        [
          "3",
          "9/10"
        ],
        [
          "31/10",
          "9/10"
        ],
        [
          "16/5",
          "3/5"
        ],
        [
          "33/10",
          "9/10"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "11/2",
          "C": "5/2",
          "H": 5,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "63/10",
          "C": "33/10",
          "H": 5,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "71/10",
          "C": "41/10",
          "H": 5,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "73/10",
          "C": "43/10",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "1257/200",
      "uniform_signed_cost": "-203/200",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "73/10",
        "1": "34/5",
        "2": "131/20",
        "3": "257/40"
      },
      "deterministic_ALG_constant": "33/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 6.454925352119182,
      "exponential_C": 3.6385464257994498,
      "exponential_H": 4.999999999999999
    },
    {
      "items": [
        [
          "1",
          "1/2"
        ],
        [
          "5/2",
          "9/10"
        ],
        [
          "13/5",
          "3/10"
        ],
        [
          "13/5",
          "1/10"
        ],
        [
          "13/5",
          "1"
        ],
        [
          "16/5",
          "3/10"
        ]
      ],
      "OPT": "23/5",
      "offline_bins": [
        1,
        2,
        44,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "4",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "27/5",
          "C": "17/5",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "33/5",
          "C": "23/5",
          "H": 5,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "15/2",
          "C": "9/2",
          "H": 4,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "77/10",
          "C": "47/10",
          "H": 4,
          "S": 2
        }
      ],
      "uniform_ALG": "1303/200",
      "uniform_signed_cost": "-237/200",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "77/10",
        "1": "143/20",
        "2": "547/80",
        "3": "1069/160"
      },
      "deterministic_ALG_constant": "37/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 6.731676091880463,
      "exponential_C": 4.271337108547181,
      "exponential_H": 4.478453992106629
    },
    {
      "items": [
        [
          "0",
          "3/5"
        ],
        [
          "3/5",
          "1/10"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "8/5",
          "3/10"
        ],
        [
          "31/10",
          "1/2"
        ],
        [
          "23/5",
          "1"
        ],
        [
          "23/5",
          "3/10"
        ]
      ],
      "OPT": "28/5",
      "offline_bins": [
        3,
        12,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "13/2",
          "C": "11/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "17/2",
          "C": "15/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "46/5",
          "C": "41/5",
          "H": 5,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "48/5",
          "C": "38/5",
          "H": 5,
          "S": 3
        }
      ],
      "uniform_ALG": "401/50",
      "uniform_signed_cost": "-109/50",
      "offline_threshold_cost": "28/5",
      "discrete_ALG_by_bits": {
        "0": "48/5",
        "1": "181/20",
        "2": "679/80",
        "3": "1313/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 8.277092851598901,
      "exponential_C": 7.277092851598901,
      "exponential_H": 5.47845399210663
    },
    {
      "items": [
        [
          "1",
          "1/10"
        ],
        [
          "11/10",
          "3/10"
        ],
        [
          "13/5",
          "3/5"
        ],
        [
          "41/10",
          "3/5"
        ],
        [
          "47/10",
          "9/10"
        ],
        [
          "24/5",
          "1/2"
        ],
        [
          "24/5",
          "3/5"
        ],
        [
          "49/10",
          "1/10"
        ]
      ],
      "OPT": "31/5",
      "offline_bins": [
        3,
        4,
        8,
        16,
        160,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "7",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "67/10",
          "C": "47/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "83/10",
          "C": "63/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "48/5",
          "C": "33/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "99/10",
          "C": "69/10",
          "H": 6,
          "S": 3
        }
      ],
      "uniform_ALG": "1681/200",
      "uniform_signed_cost": "-339/200",
      "offline_threshold_cost": "31/5",
      "discrete_ALG_by_bits": {
        "0": "99/10",
        "1": "91/10",
        "2": "693/80",
        "3": "1351/160"
      },
      "deterministic_ALG_constant": "39/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 8.630048140123655,
      "exponential_C": 6.169709156790373,
      "exponential_H": 6.122414049120179
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "0",
          "3/5"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "0",
          "3/5"
        ],
        [
          "3/2",
          "1/2"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "19/5",
          "C": "19/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "4",
          "C": "4",
          "H": 2,
          "S": 2
        }
      ],
      "uniform_ALG": "3",
      "uniform_signed_cost": "-1",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "4",
        "1": "7/2",
        "2": "13/4",
        "3": "25/8"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 3.163953413738653,
      "exponential_C": 3.163953413738653,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "0",
          "3/10"
        ],
        [
          "3/5",
          "1"
        ],
        [
          "7/10",
          "9/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        2,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "23/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "41/10",
          "C": "31/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "23/5",
          "C": "13/5",
          "H": 3,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "47/10",
          "C": "27/10",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "803/200",
      "uniform_signed_cost": "-137/200",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "47/10",
        "1": "22/5",
        "2": "337/80",
        "3": "659/160"
      },
      "deterministic_ALG_constant": "27/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 4.149699385011136,
      "exponential_C": 2.689360401677855,
      "exponential_H": 3.0
    },
    {
      "items": [
        [
          "1/10",
          "3/10"
        ],
        [
          "11/10",
          "1/2"
        ],
        [
          "6/5",
          "1/10"
        ],
        [
          "6/5",
          "3/5"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        3,
        12
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "23/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "41/10",
          "C": "31/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "49/10",
          "C": "39/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "41/10",
          "C": "31/10",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "819/200",
      "uniform_signed_cost": "-201/200",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "41/10",
        "1": "41/10",
        "2": "41/10",
        "3": "41/10"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.260944059865497,
      "exponential_C": 3.3221510844255855,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "3/5"
        ],
        [
          "3/2",
          "9/10"
        ],
        [
          "21/10",
          "1/2"
        ],
        [
          "21/10",
          "3/5"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "3",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "53/10",
          "C": "33/10",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "13/2",
          "C": "9/2",
          "H": 5,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "37/5",
          "C": "22/5",
          "H": 5,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "38/5",
          "C": "23/5",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "321/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "38/5",
        "1": "141/20",
        "2": "539/80",
        "3": "1053/160"
      },
      "deterministic_ALG_constant": "18/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 6.63468544575362,
      "exponential_C": 4.113139437860249,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "3/2",
          "3/10"
        ],
        [
          "5/2",
          "9/10"
        ],
        [
          "5/2",
          "1/2"
        ],
        [
          "31/10",
          "1/2"
        ],
        [
          "31/10",
          "3/10"
        ],
        [
          "16/5",
          "1"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        5,
        2,
        24,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "4",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "27/5",
          "C": "17/5",
          "H": 5,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "33/5",
          "C": "23/5",
          "H": 5,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "15/2",
          "C": "9/2",
          "H": 5,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "77/10",
          "C": "37/10",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "1303/200",
      "uniform_signed_cost": "-237/200",
      "offline_threshold_cost": "5",
      "discrete_ALG_by_bits": {
        "0": "77/10",
        "1": "143/20",
        "2": "547/80",
        "3": "1069/160"
      },
      "deterministic_ALG_constant": "37/10",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 6.731676091880463,
      "exponential_C": 4.271337108547181,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "1",
          "3/5"
        ],
        [
          "11/10",
          "3/5"
        ],
        [
          "13/5",
          "3/5"
        ],
        [
          "41/10",
          "9/10"
        ],
        [
          "41/10",
          "1/2"
        ],
        [
          "21/5",
          "9/10"
        ],
        [
          "24/5",
          "9/10"
        ]
      ],
      "OPT": "7",
      "offline_bins": [
        1,
        2,
        4,
        8,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "38/5",
          "C": "23/5",
          "H": 7,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "46/5",
          "C": "31/5",
          "H": 7,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "21/2",
          "C": "13/2",
          "H": 7,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "54/5",
          "C": "34/5",
          "H": 7,
          "S": 3
        }
      ],
      "uniform_ALG": "911/100",
      "uniform_signed_cost": "-169/100",
      "offline_threshold_cost": "7",
      "discrete_ALG_by_bits": {
        "0": "54/5",
        "1": "10",
        "2": "153/16",
        "3": "299/32"
      },
      "deterministic_ALG_constant": "24/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 9.410643444876634,
      "exponential_C": 6.011511486103441,
      "exponential_H": 7.0
    },
    {
      "items": [
        [
          "3/5",
          "1/10"
        ],
        [
          "6/5",
          "9/10"
        ],
        [
          "11/5",
          "3/10"
        ],
        [
          "11/5",
          "1"
        ],
        [
          "16/5",
          "1/2"
        ],
        [
          "47/10",
          "3/10"
        ],
        [
          "53/10",
          "1/10"
        ],
        [
          "63/10",
          "9/10"
        ]
      ],
      "OPT": "36/5",
      "offline_bins": [
        3,
        20,
        8,
        96,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "7",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "87/10",
          "C": "77/10",
          "H": 8,
          "S": 7
        },
        {
          "X": "1/2",
          "ALG": "23/2",
          "C": "21/2",
          "H": 8,
          "S": 7
        },
        {
          "X": "9/10",
          "ALG": "117/10",
          "C": "107/10",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "61/5",
          "C": "41/5",
          "H": 5,
          "S": 2
        }
      ],
      "uniform_ALG": "527/50",
      "uniform_signed_cost": "-143/50",
      "offline_threshold_cost": "36/5",
      "discrete_ALG_by_bits": {
        "0": "61/5",
        "1": "237/20",
        "2": "111/10",
        "3": "429/40"
      },
      "deterministic_ALG_constant": "11/5",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 10.808255582589824,
      "exponential_C": 9.808255582589826,
      "exponential_H": 6.9569079842132595
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "1",
          "1"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1",
          "1/2"
        ],
        [
          "8/5",
          "1"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "7/2",
          "C": "5/2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "18/5",
          "C": "13/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "73/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "18/5",
        "1": "33/10",
        "2": "249/80",
        "3": "483/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 3.0527087388842924,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "1/10",
          "1/2"
        ],
        [
          "11/10",
          "9/10"
        ],
        [
          "17/10",
          "3/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        2,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "27/5",
          "C": "22/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "28/5",
          "C": "18/5",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "221/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "28/5",
        "1": "101/20",
        "2": "379/80",
        "3": "733/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.63468544575362,
      "exponential_C": 4.113139437860249,
      "exponential_H": 3.0
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "3/5",
          "1/2"
        ],
        [
          "21/10",
          "1/10"
        ],
        [
          "18/5",
          "9/10"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        2,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "4",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "22/5",
          "C": "22/5",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "6",
          "C": "6",
          "H": 4,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "73/10",
          "C": "63/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "38/5",
          "C": "33/5",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "148/25",
      "uniform_signed_cost": "-42/25",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "38/5",
        "1": "34/5",
        "2": "509/80",
        "3": "983/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 6.216662152622945,
      "exponential_C": 5.6951161447295755,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "1/10",
          "1/10"
        ],
        [
          "1/10",
          "3/5"
        ],
        [
          "7/10",
          "9/10"
        ],
        [
          "7/10",
          "3/5"
        ],
        [
          "11/5",
          "3/5"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        3,
        4,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "43/10",
          "C": "33/10",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "11/2",
          "C": "9/2",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "32/5",
          "C": "22/5",
          "H": 4,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "33/5",
          "C": "23/5",
          "H": 4,
          "S": 2
        }
      ],
      "uniform_ALG": "271/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "33/5",
        "1": "121/20",
        "2": "459/80",
        "3": "893/160"
      },
      "deterministic_ALG_constant": "13/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 5.634685445753618,
      "exponential_C": 4.113139437860249,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "3/5",
          "1/10"
        ],
        [
          "3/5",
          "1"
        ],
        [
          "3/5",
          "3/10"
        ],
        [
          "7/10",
          "3/10"
        ],
        [
          "11/5",
          "1/2"
        ],
        [
          "16/5",
          "3/10"
        ]
      ],
      "OPT": "41/10",
      "offline_bins": [
        13,
        2,
        48
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "4",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/10",
          "ALG": "27/5",
          "C": "17/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "33/5",
          "C": "23/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "39/5",
          "C": "29/5",
          "H": 4,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "71/10",
          "C": "51/10",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "1339/200",
      "uniform_signed_cost": "-301/200",
      "offline_threshold_cost": "51/10",
      "discrete_ALG_by_bits": {
        "0": "71/10",
        "1": "137/20",
        "2": "269/40",
        "3": "533/80"
      },
      "deterministic_ALG_constant": "21/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 6.904127791294911,
      "exponential_C": 4.904127791294912,
      "exponential_H": 4.061207024560089
    },
    {
      "items": [
        [
          "0",
          "1/10"
        ],
        [
          "0",
          "1"
        ],
        [
          "3/5",
          "1/10"
        ],
        [
          "8/5",
          "3/10"
        ],
        [
          "13/5",
          "1/2"
        ],
        [
          "13/5",
          "9/10"
        ],
        [
          "41/10",
          "1/2"
        ]
      ],
      "OPT": "33/5",
      "offline_bins": [
        29,
        2,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "5",
          "H": 7,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "15/2",
          "C": "11/2",
          "H": 7,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "19/2",
          "C": "15/2",
          "H": 7,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "56/5",
          "C": "41/5",
          "H": 6,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "48/5",
          "C": "33/5",
          "H": 4,
          "S": 2
        }
      ],
      "uniform_ALG": "471/50",
      "uniform_signed_cost": "-109/50",
      "offline_threshold_cost": "7",
      "discrete_ALG_by_bits": {
        "0": "48/5",
        "1": "191/20",
        "2": "759/80",
        "3": "1513/160"
      },
      "deterministic_ALG_constant": "18/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 9.798638859492272,
      "exponential_C": 7.277092851598901,
      "exponential_H": 6.47845399210663
    },
    {
      "items": [
        [
          "1",
          "9/10"
        ],
        [
          "2",
          "1/10"
        ],
        [
          "2",
          "1"
        ],
        [
          "7/2",
          "3/10"
        ],
        [
          "5",
          "3/5"
        ],
        [
          "28/5",
          "1/10"
        ],
        [
          "28/5",
          "3/5"
        ],
        [
          "31/5",
          "3/5"
        ]
      ],
      "OPT": "7",
      "offline_bins": [
        3,
        4,
        8,
        16,
        96,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "6",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "38/5",
          "C": "33/5",
          "H": 7,
          "S": 6
        },
        {
          "X": "1/2",
          "ALG": "10",
          "C": "9",
          "H": 7,
          "S": 6
        },
        {
          "X": "9/10",
          "ALG": "59/5",
          "C": "44/5",
          "H": 7,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "56/5",
          "C": "41/5",
          "H": 6,
          "S": 3
        }
      ],
      "uniform_ALG": "246/25",
      "uniform_signed_cost": "-59/25",
      "offline_threshold_cost": "7",
      "discrete_ALG_by_bits": {
        "0": "56/5",
        "1": "53/5",
        "2": "409/40",
        "3": "803/80"
      },
      "deterministic_ALG_constant": "21/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 10.269370891507236,
      "exponential_C": 8.226278875720498,
      "exponential_H": 7.0
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "3/5",
          "3/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1",
          "1"
        ],
        [
          "8/5",
          "1"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "11/5",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "3",
          "C": "3",
          "H": 2,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "7/2",
          "C": "5/2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "18/5",
          "C": "13/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "73/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "18/5",
        "1": "33/10",
        "2": "249/80",
        "3": "483/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 3.0527087388842924,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "1",
          "3/5"
        ],
        [
          "8/5",
          "3/5"
        ],
        [
          "8/5",
          "9/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        2,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "2",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "16/5",
          "C": "11/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "4",
          "C": "3",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "9/2",
          "C": "5/2",
          "H": 3,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "23/5",
          "C": "13/5",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "98/25",
      "uniform_signed_cost": "-17/25",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "23/5",
        "1": "43/10",
        "2": "329/80",
        "3": "643/160"
      },
      "deterministic_ALG_constant": "13/5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 4.052708738884293,
      "exponential_C": 2.5311627309909226,
      "exponential_H": 3.0
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ],
        [
          "1/10",
          "1/10"
        ],
        [
          "1/10",
          "1"
        ],
        [
          "8/5",
          "3/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        3,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "2",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "16/5",
          "C": "11/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "4",
          "C": "3",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "24/5",
          "C": "19/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "5",
          "C": "4",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "4",
      "uniform_signed_cost": "-1",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "5",
        "1": "9/2",
        "2": "17/4",
        "3": "33/8"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.163953413738653,
      "exponential_C": 3.163953413738653,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "0",
          "3/5"
        ],
        [
          "1",
          "3/10"
        ],
        [
          "5/2",
          "1/10"
        ],
        [
          "31/10",
          "3/10"
        ],
        [
          "16/5",
          "3/10"
        ]
      ],
      "OPT": "37/10",
      "offline_bins": [
        3,
        28
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "5",
          "C": "5",
          "H": 5,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "9/2",
          "C": "9/2",
          "H": 4,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "61/10",
          "C": "61/10",
          "H": 4,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "32/5",
          "C": "32/5",
          "H": 3,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "57/10",
          "C": "57/10",
          "H": 2,
          "S": 2
        }
      ],
      "uniform_ALG": "1143/200",
      "uniform_signed_cost": "-337/200",
      "offline_threshold_cost": "37/10",
      "discrete_ALG_by_bits": {
        "0": "57/10",
        "1": "59/10",
        "2": "457/80",
        "3": "899/160"
      },
      "deterministic_ALG_constant": "7/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 5.853313815416508,
      "exponential_C": 5.853313815416508,
      "exponential_H": 3.5396610166667193
    },
    {
      "items": [
        [
          "3/2",
          "1/10"
        ],
        [
          "5/2",
          "9/10"
        ],
        [
          "13/5",
          "9/10"
        ],
        [
          "18/5",
          "1/10"
        ],
        [
          "37/10",
          "9/10"
        ],
        [
          "47/10",
          "3/5"
        ]
      ],
      "OPT": "51/10",
      "offline_bins": [
        3,
        4,
        24,
        32
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "6",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "28/5",
          "C": "23/5",
          "H": 5,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "36/5",
          "C": "31/5",
          "H": 5,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "44/5",
          "C": "39/5",
          "H": 5,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "41/5",
          "C": "26/5",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "729/100",
      "uniform_signed_cost": "-201/100",
      "offline_threshold_cost": "51/10",
      "discrete_ALG_by_bits": {
        "0": "41/5",
        "1": "77/10",
        "2": "149/20",
        "3": "293/40"
      },
      "deterministic_ALG_constant": "6/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 7.583095144291082,
      "exponential_C": 6.644302168851171,
      "exponential_H": 5.061207024560089
    },
    {
      "items": [
        [
          "1/10",
          "1/10"
        ],
        [
          "8/5",
          "1/2"
        ],
        [
          "13/5",
          "1/10"
        ],
        [
          "13/5",
          "3/10"
        ],
        [
          "18/5",
          "1"
        ],
        [
          "51/10",
          "9/10"
        ],
        [
          "51/10",
          "1/2"
        ]
      ],
      "OPT": "6",
      "offline_bins": [
        1,
        14,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "5",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/10",
          "ALG": "13/2",
          "C": "11/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "17/2",
          "C": "15/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "21/2",
          "C": "19/2",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "10",
          "C": "8",
          "H": 5,
          "S": 3
        }
      ],
      "uniform_ALG": "17/2",
      "uniform_signed_cost": "-5/2",
      "offline_threshold_cost": "6",
      "discrete_ALG_by_bits": {
        "0": "10",
        "1": "37/4",
        "2": "71/8",
        "3": "139/16"
      },
      "deterministic_ALG_constant": "1",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 8.909883534346633,
      "exponential_C": 7.9098835343466325,
      "exponential_H": 6.000000000000001
    },
    {
      "items": [
        [
          "3/5",
          "1"
        ],
        [
          "6/5",
          "1"
        ],
        [
          "27/10",
          "3/10"
        ],
        [
          "37/10",
          "3/5"
        ],
        [
          "26/5",
          "1/10"
        ],
        [
          "53/10",
          "1/2"
        ],
        [
          "27/5",
          "1/10"
        ],
        [
          "32/5",
          "3/10"
        ]
      ],
      "OPT": "31/5",
      "offline_bins": [
        1,
        2,
        12,
        240
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "8",
          "H": 8,
          "S": 8
        },
        {
          "X": "1/10",
          "ALG": "34/5",
          "C": "34/5",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/2",
          "ALG": "46/5",
          "C": "46/5",
          "H": 6,
          "S": 6
        },
        {
          "X": "9/10",
          "ALG": "113/10",
          "C": "103/10",
          "H": 6,
          "S": 5
        },
        {
          "X": "1",
          "ALG": "49/5",
          "C": "44/5",
          "H": 4,
          "S": 3
        }
      ],
      "uniform_ALG": "931/100",
      "uniform_signed_cost": "-269/100",
      "offline_threshold_cost": "31/5",
      "discrete_ALG_by_bits": {
        "0": "49/5",
        "1": "19/2",
        "2": "149/16",
        "3": "295/32"
      },
      "deterministic_ALG_constant": "9/5",
      "deterministic_ALG_sqrt3_coefficient": 5,
      "exponential_ALG": 9.697010907735464,
      "exponential_C": 9.175464899842094,
      "exponential_H": 6.122414049120179
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "0",
          "1"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1",
          "3/5"
        ],
        [
          "11/10",
          "1"
        ]
      ],
      "OPT": "2",
      "offline_bins": [
        1,
        2
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "11/5",
          "C": "6/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "13/5",
          "C": "8/5",
          "H": 2,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "3",
          "C": "2",
          "H": 2,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "31/10",
          "C": "21/10",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "519/200",
      "uniform_signed_cost": "-101/200",
      "offline_threshold_cost": "2",
      "discrete_ALG_by_bits": {
        "0": "31/10",
        "1": "57/20",
        "2": "109/40",
        "3": "213/80"
      },
      "deterministic_ALG_constant": "11/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 2.67896735299617,
      "exponential_C": 1.740174377556259,
      "exponential_H": 2.0
    },
    {
      "items": [
        [
          "1",
          "1"
        ],
        [
          "8/5",
          "1/2"
        ],
        [
          "13/5",
          "1/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        6
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "27/5",
          "C": "22/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "23/5",
          "C": "18/5",
          "H": 2,
          "S": 1
        }
      ],
      "uniform_ALG": "221/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "23/5",
        "1": "91/20",
        "2": "359/80",
        "3": "713/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.63468544575362,
      "exponential_C": 4.113139437860249,
      "exponential_H": 3.0
    },
    {
      "items": [
        [
          "1",
          "1/10"
        ],
        [
          "1",
          "3/5"
        ],
        [
          "5/2",
          "1"
        ],
        [
          "31/10",
          "1/10"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        3,
        4,
        8
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "3",
          "C": "3",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "33/10",
          "H": 3,
          "S": 3
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "9/2",
          "H": 3,
          "S": 3
        },
        {
          "X": "9/10",
          "ALG": "27/5",
          "C": "22/5",
          "H": 3,
          "S": 2
        },
        {
          "X": "1",
          "ALG": "28/5",
          "C": "23/5",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "221/50",
      "uniform_signed_cost": "-59/50",
      "offline_threshold_cost": "3",
      "discrete_ALG_by_bits": {
        "0": "28/5",
        "1": "101/20",
        "2": "379/80",
        "3": "733/160"
      },
      "deterministic_ALG_constant": "8/5",
      "deterministic_ALG_sqrt3_coefficient": 2,
      "exponential_ALG": 4.63468544575362,
      "exponential_C": 4.113139437860249,
      "exponential_H": 3.0
    },
    {
      "items": [
        [
          "1/10",
          "3/5"
        ],
        [
          "1/10",
          "1/10"
        ],
        [
          "1/5",
          "3/10"
        ],
        [
          "4/5",
          "9/10"
        ],
        [
          "4/5",
          "9/10"
        ]
      ],
      "OPT": "31/10",
      "offline_bins": [
        7,
        8,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "3",
          "H": 4,
          "S": 3
        },
        {
          "X": "1/10",
          "ALG": "33/10",
          "C": "23/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "1/2",
          "ALG": "41/10",
          "C": "31/10",
          "H": 3,
          "S": 2
        },
        {
          "X": "9/10",
          "ALG": "23/5",
          "C": "13/5",
          "H": 3,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "47/10",
          "C": "27/10",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "823/200",
      "uniform_signed_cost": "-137/200",
      "offline_threshold_cost": "31/10",
      "discrete_ALG_by_bits": {
        "0": "47/10",
        "1": "22/5",
        "2": "337/80",
        "3": "659/160"
      },
      "deterministic_ALG_constant": "27/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 4.210906409571225,
      "exponential_C": 2.689360401677855,
      "exponential_H": 3.0612070245600895
    },
    {
      "items": [
        [
          "0",
          "1/10"
        ],
        [
          "3/5",
          "9/10"
        ],
        [
          "6/5",
          "3/5"
        ],
        [
          "11/5",
          "3/10"
        ],
        [
          "37/10",
          "3/10"
        ],
        [
          "47/10",
          "3/5"
        ]
      ],
      "OPT": "28/5",
      "offline_bins": [
        3,
        12,
        48
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "6",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/10",
          "ALG": "33/5",
          "C": "33/5",
          "H": 6,
          "S": 6
        },
        {
          "X": "1/2",
          "ALG": "9",
          "C": "9",
          "H": 6,
          "S": 6
        },
        {
          "X": "9/10",
          "ALG": "49/5",
          "C": "44/5",
          "H": 5,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "41/5",
          "C": "36/5",
          "H": 3,
          "S": 2
        }
      ],
      "uniform_ALG": "211/25",
      "uniform_signed_cost": "-59/25",
      "offline_threshold_cost": "28/5",
      "discrete_ALG_by_bits": {
        "0": "41/5",
        "1": "43/5",
        "2": "339/40",
        "3": "673/80"
      },
      "deterministic_ALG_constant": "11/5",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 8.74782488361387,
      "exponential_C": 8.226278875720498,
      "exponential_H": 5.47845399210663
    },
    {
      "items": [
        [
          "1/10",
          "3/10"
        ],
        [
          "1/5",
          "1/2"
        ],
        [
          "3/10",
          "1"
        ],
        [
          "2/5",
          "1"
        ],
        [
          "19/10",
          "9/10"
        ],
        [
          "5/2",
          "1"
        ],
        [
          "7/2",
          "1"
        ]
      ],
      "OPT": "61/10",
      "offline_bins": [
        3,
        4,
        8,
        16,
        32,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "7",
          "C": "7",
          "H": 7,
          "S": 7
        },
        {
          "X": "1/10",
          "ALG": "67/10",
          "C": "47/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "1/2",
          "ALG": "83/10",
          "C": "63/10",
          "H": 6,
          "S": 4
        },
        {
          "X": "9/10",
          "ALG": "48/5",
          "C": "33/5",
          "H": 6,
          "S": 3
        },
        {
          "X": "1",
          "ALG": "99/10",
          "C": "59/10",
          "H": 6,
          "S": 2
        }
      ],
      "uniform_ALG": "1661/200",
      "uniform_signed_cost": "-339/200",
      "offline_threshold_cost": "61/10",
      "discrete_ALG_by_bits": {
        "0": "99/10",
        "1": "91/10",
        "2": "693/80",
        "3": "1351/160"
      },
      "deterministic_ALG_constant": "39/10",
      "deterministic_ALG_sqrt3_coefficient": 3,
      "exponential_ALG": 8.568841115563565,
      "exponential_C": 6.169709156790373,
      "exponential_H": 6.06120702456009
    },
    {
      "items": [
        [
          "0",
          "1/10"
        ],
        [
          "3/2",
          "1"
        ],
        [
          "8/5",
          "3/10"
        ],
        [
          "11/5",
          "1/10"
        ],
        [
          "23/10",
          "9/10"
        ],
        [
          "19/5",
          "3/10"
        ],
        [
          "39/10",
          "9/10"
        ],
        [
          "27/5",
          "1"
        ]
      ],
      "OPT": "71/10",
      "offline_bins": [
        1,
        2,
        4,
        24,
        32,
        64,
        128
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "8",
          "H": 8,
          "S": 8
        },
        {
          "X": "1/10",
          "ALG": "39/5",
          "C": "29/5",
          "H": 7,
          "S": 5
        },
        {
          "X": "1/2",
          "ALG": "49/5",
          "C": "39/5",
          "H": 7,
          "S": 5
        },
        {
          "X": "9/10",
          "ALG": "23/2",
          "C": "17/2",
          "H": 7,
          "S": 4
        },
        {
          "X": "1",
          "ALG": "119/10",
          "C": "89/10",
          "H": 7,
          "S": 4
        }
      ],
      "uniform_ALG": "1961/200",
      "uniform_signed_cost": "-439/200",
      "offline_threshold_cost": "71/10",
      "discrete_ALG_by_bits": {
        "0": "119/10",
        "1": "217/20",
        "2": "823/80",
        "3": "1601/160"
      },
      "deterministic_ALG_constant": "39/10",
      "deterministic_ALG_sqrt3_coefficient": 4,
      "exponential_ALG": 10.150817822432892,
      "exponential_C": 7.7516858636597,
      "exponential_H": 7.0612070245600895
    },
    {
      "items": [],
      "OPT": "0",
      "offline_bins": [],
      "pathwise": [
        {
          "X": "0",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1/2",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "9/10",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        },
        {
          "X": "1",
          "ALG": "0",
          "C": "0",
          "H": 0,
          "S": 0
        }
      ],
      "uniform_ALG": "0",
      "uniform_signed_cost": "0",
      "offline_threshold_cost": "0",
      "discrete_ALG_by_bits": {
        "0": "0",
        "1": "0",
        "2": "0",
        "3": "0"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 0,
      "exponential_ALG": 0.0,
      "exponential_C": 0.0,
      "exponential_H": 0.0
    },
    {
      "items": [
        [
          "1",
          "3/10"
        ]
      ],
      "OPT": "1",
      "offline_bins": [
        1
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "1",
          "C": "1",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "11/10",
          "C": "11/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "3/2",
          "C": "3/2",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "19/10",
          "C": "19/10",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "3/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "1",
      "discrete_ALG_by_bits": {
        "0": "2",
        "1": "7/4",
        "2": "13/8",
        "3": "25/16"
      },
      "deterministic_ALG_constant": "0",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.5819767068693265,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 1.0
    },
    {
      "items": [
        [
          "1/10",
          "3/10"
        ],
        [
          "1/5",
          "3/5"
        ]
      ],
      "OPT": "11/10",
      "offline_bins": [
        3
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "2",
          "C": "2",
          "H": 2,
          "S": 2
        },
        {
          "X": "1/10",
          "ALG": "6/5",
          "C": "6/5",
          "H": 1,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "8/5",
          "C": "8/5",
          "H": 1,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "2",
          "C": "2",
          "H": 1,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "21/10",
          "C": "21/10",
          "H": 1,
          "S": 1
        }
      ],
      "uniform_ALG": "339/200",
      "uniform_signed_cost": "-101/200",
      "offline_threshold_cost": "11/10",
      "discrete_ALG_by_bits": {
        "0": "21/10",
        "1": "37/20",
        "2": "69/40",
        "3": "133/80"
      },
      "deterministic_ALG_constant": "1/10",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 1.740174377556259,
      "exponential_C": 1.740174377556259,
      "exponential_H": 1.061207024560089
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/2"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/2"
        ]
      ],
      "OPT": "3",
      "offline_bins": [
        1,
        10,
        4
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "4",
          "C": "1",
          "H": 3,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "41/10",
          "C": "11/10",
          "H": 3,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "9/2",
          "C": "3/2",
          "H": 3,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "49/10",
          "C": "19/10",
          "H": 3,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "5",
          "C": "2",
          "H": 3,
          "S": 1
        }
      ],
      "uniform_ALG": "9/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "4",
      "discrete_ALG_by_bits": {
        "0": "5",
        "1": "19/4",
        "2": "37/8",
        "3": "73/16"
      },
      "deterministic_ALG_constant": "3",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 4.581976706869327,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 3.0000000000000004
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/3"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/3"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/3"
        ]
      ],
      "OPT": "4",
      "offline_bins": [
        1,
        42,
        4,
        16
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "6",
          "C": "1",
          "H": 4,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "61/10",
          "C": "11/10",
          "H": 4,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "13/2",
          "C": "3/2",
          "H": 4,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "69/10",
          "C": "19/10",
          "H": 4,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "7",
          "C": "2",
          "H": 4,
          "S": 1
        }
      ],
      "uniform_ALG": "13/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "6",
      "discrete_ALG_by_bits": {
        "0": "7",
        "1": "27/4",
        "2": "53/8",
        "3": "105/16"
      },
      "deterministic_ALG_constant": "5",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 6.581976706869327,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 4.0
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/4"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/4"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/4"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/4"
        ]
      ],
      "OPT": "5",
      "offline_bins": [
        1,
        170,
        4,
        16,
        64
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "8",
          "C": "1",
          "H": 5,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "81/10",
          "C": "11/10",
          "H": 5,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "17/2",
          "C": "3/2",
          "H": 5,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "89/10",
          "C": "19/10",
          "H": 5,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "9",
          "C": "2",
          "H": 5,
          "S": 1
        }
      ],
      "uniform_ALG": "17/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "8",
      "discrete_ALG_by_bits": {
        "0": "9",
        "1": "35/4",
        "2": "69/8",
        "3": "137/16"
      },
      "deterministic_ALG_constant": "7",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 8.581976706869327,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 5.0
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/5"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/5"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/5"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/5"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/5"
        ]
      ],
      "OPT": "6",
      "offline_bins": [
        1,
        682,
        4,
        16,
        64,
        256
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "10",
          "C": "1",
          "H": 6,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "101/10",
          "C": "11/10",
          "H": 6,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "21/2",
          "C": "3/2",
          "H": 6,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "109/10",
          "C": "19/10",
          "H": 6,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "11",
          "C": "2",
          "H": 6,
          "S": 1
        }
      ],
      "uniform_ALG": "21/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "10",
      "discrete_ALG_by_bits": {
        "0": "11",
        "1": "43/4",
        "2": "85/8",
        "3": "169/16"
      },
      "deterministic_ALG_constant": "9",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 10.581976706869327,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 6.000000000000001
    },
    {
      "items": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/6"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/6"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/6"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/6"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/6"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/6"
        ]
      ],
      "OPT": "7",
      "offline_bins": [
        1,
        2730,
        4,
        16,
        64,
        256,
        1024
      ],
      "pathwise": [
        {
          "X": "0",
          "ALG": "12",
          "C": "1",
          "H": 7,
          "S": 1
        },
        {
          "X": "1/10",
          "ALG": "121/10",
          "C": "11/10",
          "H": 7,
          "S": 1
        },
        {
          "X": "1/2",
          "ALG": "25/2",
          "C": "3/2",
          "H": 7,
          "S": 1
        },
        {
          "X": "9/10",
          "ALG": "129/10",
          "C": "19/10",
          "H": 7,
          "S": 1
        },
        {
          "X": "1",
          "ALG": "13",
          "C": "2",
          "H": 7,
          "S": 1
        }
      ],
      "uniform_ALG": "25/2",
      "uniform_signed_cost": "-1/2",
      "offline_threshold_cost": "12",
      "discrete_ALG_by_bits": {
        "0": "13",
        "1": "51/4",
        "2": "101/8",
        "3": "201/16"
      },
      "deterministic_ALG_constant": "11",
      "deterministic_ALG_sqrt3_coefficient": 1,
      "exponential_ALG": 12.581976706869327,
      "exponential_C": 1.5819767068693265,
      "exponential_H": 7.0
    }
  ]
}

